CAPD::DynSys: a flexible C++ toolbox for rigorous numerical analysis of dynamical systems

We present the CAPD::DynSys library for rigorous numerical analysis of dynamical systems. The basic interface is described together with several interesting case studies illustrating how it can be used for computer-assisted proofs in dynamics of ODEs.

==> code/interval.cpp <==
#include <iostream>
#include "capd/capdlib.h"
using namespace capd;
using namespace std;

int main(){
  auto f = [](auto x){ 
    return sqr(sin(x))*exp(x) + 2*x*(cos(x)); 
  };
  
  cout.precision(17);
    
  double x = 0.51342;
  double fx = f(x);
  cout << " " << fx << endl;
  
  interval ix(x);
  interval ifx = f(ix);
  cout << ifx << " contains: "  << ifx.contains(fx) <<endl;
  
  interval iy = ix + interval(-1.e-10,1.e-10);
  cout << f(iy) << endl; 
}




==> code/map.cpp <==
#include <iostream>
#include "capd/capdlib.h"
using namespace capd;

int main(){ 
  // Henon map that is capable to compute partial derivatives up to order 4  
  IMap henon("par:a,b;var:x,y;fun:y+1-a*x^2,b*x;", 4);
  // We set map parameters
  henon.setParameter("a",interval(14)/10.);   // 1.4 is not representable
  henon.setParameter("b",interval(2, 4)/10);  // set whole range of
      //  parameters (b in [0.2,0.4]) including the standard one (b=0.3)
                 
  IVector ix { {-1,2}, {0,1} };  // ix =[-1,2] x [0,1]
  IVector hx = henon(ix);        // bound for the image of ix     
  IMatrix Dhx = henon.derivative(ix); // bound for derivative of henon map 
                                      // for each point in ix     
  // Container for Taylor coefficient of 2-dimensional map up to order 2.
  IJet jet(2,2);            
  IVector x {{1.,1.},{1.5,1.5}};  
  henon(x, jet);   // Compute Taylor expansion of henon map at point x
  std::cout << jet.toString() << std::endl;  // jet in human readable form
}




==> code/ode.cpp <==
#include <iostream>
#include "capd/capdlib.h"
using namespace std;
using namespace capd;
using capd::autodiff::Node;  // it shortens notation
/*
* This is vector field of the PCR3BP 
* @param in  - independent variables (x, y, px, py)
* @param out - vector field values
* @param params - params = {mu} where mu is relative mass of Jupiter
* dimensions and number of parameters are fixed and not used
*/
void pcr3bpVectorField(Node /*t*/, Node in[], int dimIn, 
                       Node out[], int dimOut, 
                       Node params[], int noParams) {
	  assert(dimIn == 4 and dimOut == 4 and noParams ==1 );
  // Try to factorize expression as much as possible.
  // Usually we have to define some intermediate quantities.
  Node mj = 1-params[0]; // relative mass of the Sun
  Node xMu = in[0] + params[0];
  Node xMj = in[0] - mj;
  Node xMuSquare = xMu^2; // square
  Node xMjSquare = xMj^2;
  Node ySquare = in[1]^2;
  // power -1.5: for rigorous computation use ONLY REPRESENTABLE CONSTANTS.
  // If exponent is not representable or it is an interval then 
  // it should be a parameter of the map.
  Node factor1 = mj*((xMuSquare+ySquare)^-1.5);
  Node factor2 = params[0]*((xMjSquare+ySquare)^-1.5);
  out[0] = in[2];
  out[1] = in[3];
  out[2] = in[0] - xMu*factor1 - xMj*factor2 + 2*in[3];
  out[3] = in[1]*(1 - factor1 - factor2) - 2*in[2];
}
int main(){
  cout.precision(5);
  int dim=4, noParam=1;
    // Vector field is defined by the above C++ function 
  IMap vf(pcr3bpVectorField, dim, dim, noParam);
    // mu = 0.0009537 is relative mass of Jupiter
  interval mu = 0.0009537;
    // set value of mu parameter (its index is 0)
  vf.setParameter(0, mu);
    // define solver and TimeMap
  IOdeSolver solver(vf,30);
  ITimeMap timeMap(solver);
  
    // initial condition - very close to L1 Lyapunov orbit for 
    // Oterma's energey value C = 3.03
  IVector L1 {{0.92080349132074002, 0.92080349132074002}, {0., 0.}, 
		          {0., 0.}, {0.10444767270690263, 0.10444767270691328}};
  
    // Set representations using two different propagation methods: 
  C0TripletonSet set1(L1);    // Taylor 
  C0HOTripletonSet set2(L1);  // Hermite-Obreshkov
  
    // for Poincare section y=0 we have bounds for a return time 
  interval finalTime1 = 3.082119126376508; // just before section
  interval finalTime2 = 3.082119126392904; // just after section
  cout << "before = " << timeMap(finalTime1,set1) << endl;
  cout << "after  = " << timeMap(finalTime2,set2) << endl;
  
  ICoordinateSection section(4, 1, 0.0);// section is y=0 (index 1 out of 4)
    // Poincare map with section y=0 and crossing direction from y<0 to y>0
  IPoincareMap pm(solver, section, capd::poincare::MinusPlus);
  // Doubleton set representation with Taylor based propagation
  C0Rect2Set set3(L1);   
  interval returnTime;
  cout << "on section = " << pm(set3, returnTime) << endl; 
  cout << "return time = " << returnTime <<endl;
}
/* output:
before = {[0.92080349131626038, 0.92080349132044914],[-1.5562948869471392e-12, -4.1754870890731629e-13],[-1.1981810181385147e-11, -2.3830498703521799e-12],[0.10444767270715945, 0.10444767271119043]}
after  = {[0.92080349131626038, 0.92080349132044914],[1.5625188408264393e-13, 1.2949980621860819e-12],[-1.0184274103269875e-11, -5.85512057126737e-13],[0.10444767270715945, 0.10444767271119043]}
on section = {[0.92080349131626016, 0.92080349132044925],[-1.1385588279419515e-12, 1.1385588279639215e-12],[-1.1543343596588629e-11, -7.4971812136903919e-13],[0.10444767270715948, 0.10444767271119042]}
return time = [3.0821191263805052, 3.0821191263914085]
*/


==> code/ode2.cpp <==
#include <iostream>
#include "capd/mpcapdlib.h"
using namespace capd;
using namespace std;

/* Lorenz system
 * x' = a*(y-x) 
 * y' = x*(r-z)-y
 * z' = x*y-b*z
 */ 
void vf(capd::autodiff::Node t,              // time variable - not used
  capd::autodiff::Node x[], int dimIn,       // variables  (x,y,z)
  capd::autodiff::Node f[], int dimOut,      // output: function values 
  capd::autodiff::Node p[], int noParam // parameters (a, b, r)
) {
	assert(dimIn == 3 and dimOut == 3 and noParam == 3);
	f[0] = p[0] * (x[1] - x[0]);
	f[1] = x[0] * (p[2] - x[2]) - x[1];
	f[2] = x[0] * x[1] - p[1] * x[2];
}

int main(){
	MpIMap lorenz(vf, 3, 3, 3); 
	MpIOdeSolver solver(lorenz, 20);
	
	
}




==> code/representation.cpp <==
#include <iostream>
#include "capd/capdlib.h"
using namespace capd;
using namespace std;

int main(){
  IMap vf("var:x,dx;fun:dx,-sin(x)-0.25*dx;");
  IOdeSolver solver(vf,10);
  ITimeMap tm(solver);
  INonlinearSection section("var:x,dx;fun:x-8*dx;");
  IPoincareMap pm(solver,section);
  IVector x0({2.5,2.5}), r0({{-0.5,0.5},{0.,0.}});
  IMatrix C({{1.,1.},{-1.,1.}});
  C0HORect2Set s1(x0,C,r0);
  C0HORect2Set s2(x0+C*r0);
  cout << "s1(t=2): " << tm(2.,s1) << endl;
  cout << "s2(t=2): " << tm(2.,s2) << endl;

  C0HOTripletonSet p1(x0,C,r0), p2(x0,C,r0);
  cout << "p1: " <<  pm(p1) << endl;
  // now compute invQ*pm(p2). The first column of Q spans section.
  IMatrix Q({{1.,0.},{0.125,1.}});
  IMatrix invQ = matrixAlgorithms::krawczykInverse(Q);
  interval returnTime; // not used, required by syntax
  IVector y = pm(p2,IVector(2),invQ,returnTime);
  y[1] = 0; // in normal direction to section we have 0
  cout << "p2: " << Q*y << endl;
  C0HOTripletonSet L(IVector({{2.,2.},{3.,3.}}));
  C0HOTripletonSet R(IVector({{3.,3.},{2.,2.}}));
  cout << "optimal soultion: " << intervalHull(pm(L),pm(R)) << endl;
}
/** Output (rounded to 6 digits):
s1(t=2): {[6.97647, 7.18112],[1.75742, 2.24281]}
s2(t=2): {[3.97883, 10.1788],[-0.764428, 4.76465]}
p1: {[7.76573, 8.71082],[0.517054, 1.49719]}
p2: {[7.76573, 8.71082],[0.970716, 1.08885]}
optimal soultion: {[7.95066, 8.44917],[0.993833, 1.05615]}
*/


==> code/sets.cpp <==
#include <iostream>
#include "capd/capdlib.h"
using namespace capd;
using namespace std;

int main(){
  auto f = [](auto x){ 
    return sqr(sin(x))*exp(x) + 2*x*(cos(x)); 
  };
  
  cout.precision(17);
    
  double x = 0.51342;
  double fx = f(x);
  cout << " " << fx << endl;
  
  interval ix(x);
  interval ifx = f(ix);
  cout << ifx << endl;
  cout << ifx.contains(fx) <<endl;
  
  interval iy = ix + interval(-1.e-10,1.e-10);
  cout << f(iy) << endl; 
}




==> code/vectalg.cpp <==
#include <iostream>
using namespace std;
#include "capd/capdlib.h"
using namespace capd;

int main(){
  cout.precision(17);
  
  DVector v = {1.0 ,2.0, 5.3, 4.2};
  //cout << " " << f(v) << endl;
  /*
  interval ix(x);
  cout << "\ndouble precision, width = " <<  width(f(ix)) << endl;
  cout << f(ix)  << endl;;
  
  cout.precision(0);
  for(auto prec : {50, 100, 150, 200})
  {
		MpFloat::setDefaultPrecision(prec);
		MpInterval mpx(x);
		 fx = f(mpx);
		cout << "\nprecision = " << prec << " width = " <<  width(fx) << endl;
		cout << fx << endl;
  } */
}
/* Output:
*/

